PatchWorld: Gradient-Free Optimization of Executable World Models for Agent Environments

World models for interactive text agents must typically be learned from observation-action trajectories alone. Specifically, the environment returns text observations after each action, but does not expose a ground-truth latent state nor an inspectable transition model.A research gap remains in how to induce executable code as a world model in this black-box setting for prediction and agent decision making. We introduce PatchWorld, a gradient-free framework that turns offline trajectories into executable Python world models through counterexample-guided code repair.Instead of predicting the next observation with a black-box model, PatchWorld induces symbolic belief-state programs whose action updates can be inspected, replayed, and locally patched. Across seven AgentGym environments, PatchWorld-Simple achieves the highest code-based decision-making score among evaluated methods (76.4% macro success in live one-step lookahead), matching or exceeding LLM-based lookahead while invoking no LLM calls inside the world-model prediction module itself. We further find that a human-specified residual-memory bias improves surface observation fidelity but weakens agent decision-making utility. This reveals a tradeoff in executable world models, since improving observation fidelity can come at the expense of action-discriminative dynamics, and vice versa. Code is available at https://github.com/HKBU-KnowComp/PatchWorld.

==> generated_world_models/textcraft_benchmark_world_model.py <==
from abductworld.worldmodel_base import BaseWorldModel
from collections import defaultdict
import re

class TextcraftWorldModel(BaseWorldModel):
    def parse_observation(self, obs_text: str) -> dict:
        """Parse observation text into structured data."""
        obs = {
            "inventory": {},
            "crafting_recipes": [],
            "goal": None,
            "message": None,
            "goal_item": None,
            "last_action_outcome": None
        }
        
        lines = obs_text.strip().split('\n')
        for line in lines:
            line = line.strip()
            if line.startswith("Inventory:"):
                if "You are not carrying anything" in line:
                    obs["inventory"] = {}
                else:
                    # Parse inventory items like [bricks] (1) [brick] (6)
                    items = re.findall(r'$([^$]+)$$(\d+)', line)
                    for item, count in items:
                        obs["inventory"][item.strip()] = int(count)
            elif line.startswith("Crafting commands:"):
                continue
            elif line.startswith("craft "):
                obs["crafting_recipes"].append(line)
            elif line.startswith("Goal:"):
                goal_text = line.replace("Goal:", "").strip()
                obs["goal"] = goal_text
                # Extract the goal item (e.g., "minecraft:stone_pickaxe")
                goal_match = re.search(r'minecraft:([a-z_]+)', goal_text)
                if goal_match:
                    obs["goal_item"] = goal_match.group(1)
            elif line.startswith("Got "):
                obs["message"] = line
                obs["last_action_outcome"] = "got"
            elif line.startswith("Crafted "):
                obs["message"] = line
                obs["last_action_outcome"] = "crafted"
            elif line.startswith("Could not execute") or "Could not find" in line:
                obs["message"] = line
                if "find enough items" in line:
                    obs["last_action_outcome"] = "not_enough_items"
                elif "find a valid recipe" in line:
                    obs["last_action_outcome"] = "invalid_recipe"
                else:
                    obs["last_action_outcome"] = "not_found"
        return obs

    def init_belief(self):
        """Initialize belief state with latent support."""
        return {
            "inventory": defaultdict(int),
            "recipes": set(),
            "crafting_recipes": [],
            "goal_item": None,
            "last_action": None,
            "last_obs": None,
            "last_action_outcome": None,
            "latent_variables": {
                "obtainable_items": set(),
                "known_unavailable_items": set(),
                "recipe_graph": {}
            }
        }

    def correct_belief(self, belief_prior, obs_text: str):
        """Update belief state based on observation."""
        obs = self.parse_observation(obs_text)
        belief = belief_prior.copy()
        
        # Update inventory
        if obs["inventory"]:
            belief["inventory"] = defaultdict(int, obs["inventory"])
        
        # Add new recipes
        for recipe in obs["crafting_recipes"]:
            belief["recipes"].add(recipe)
            belief["crafting_recipes"].append(recipe)
            
        # Update goal
        if obs["goal_item"]:
            belief["goal_item"] = obs["goal_item"]
            
        # Update outcome
        if obs["last_action_outcome"]:
            belief["last_action_outcome"] = obs["last_action_outcome"]
            
        # Update latent variables based on message
        if obs["message"]:
            if "Got " in obs["message"]:
                item_match = re.search(r'Got (\d+) ([a-z_ ]+)', obs["message"])
                if item_match:
                    _, item = item_match.groups()
                    belief["latent_variables"]["obtainable_items"].add(item)
            elif "Could not find" in obs["message"] and "enough items" not in obs["message"]:
                item_match = re.search(r'Could not find ([a-z_ ]+)', obs["message"])
                if item_match:
                    item = item_match.group(1)
                    belief["latent_variables"]["known_unavailable_items"].add(item)
        
        belief["last_obs"] = obs
        return belief

    def predict_belief(self, belief, action: str):
        """Predict next belief state given action."""
        next_belief = {
            "inventory": belief["inventory"].copy(),
            "recipes": belief["recipes"].copy(),
            "crafting_recipes": belief["crafting_recipes"].copy(),
            "goal_item": belief["goal_item"],
            "last_action": action,
            "last_obs": belief["last_obs"],
            "last_action_outcome": None,
            "latent_variables": {
                "obtainable_items": belief["latent_variables"]["obtainable_items"].copy(),
                "known_unavailable_items": belief["latent_variables"]["known_unavailable_items"].copy(),
                "recipe_graph": belief["latent_variables"]["recipe_graph"].copy()
            }
        }
        
        action = action.strip()
        
        # Handle crafting actions
        craft_match = re.match(r'craft (\d+) ([^(]+) using (.+)', action)
        if craft_match:
            quantity, item, ingredients_str = craft_match.groups()
            quantity = int(quantity)
            item = item.strip()
            
            # Parse ingredients
            ingredients = {}
            parts = ingredients_str.split(', ')
            for part in parts:
                ing_match = re.search(r'(\d+) (.+)', part.strip())
                if ing_match:
                    ing_qty, ing_name = ing_match.groups()
                    ingredients[ing_name] = int(ing_qty)
            
            # Check if we have enough ingredients
            can_craft = True
            for ing_name, ing_qty in ingredients.items():
                if next_belief["inventory"][ing_name] < ing_qty:
                    can_craft = False
                    break
            
            # If we can craft, update inventory
            if can_craft:
                # Deduct ingredients
                for ing_name, ing_qty in ingredients.items():
                    next_belief["inventory"][ing_name] -= ing_qty
                
                # Add crafted item
                next_belief["inventory"][item] += quantity
                next_belief["last_action_outcome"] = "crafted"
                next_belief["latent_variables"]["obtainable_items"].add(item)
            else:
                next_belief["last_action_outcome"] = "not_enough_items"
                
        # Handle get actions
        get_match = re.match(r'get (\d+) (.+)', action)
        if get_match:
            quantity, item = get_match.groups()
            quantity = int(quantity)
            # Check if item is known to be unavailable
            if item in next_belief["latent_variables"]["known_unavailable_items"]:
                next_belief["last_action_outcome"] = "not_found"
            else:
                next_belief["inventory"][item] += quantity
                next_belief["last_action_outcome"] = "got"
                next_belief["latent_variables"]["obtainable_items"].add(item)
            
        # Handle inventory actions
        if action == "inventory":
            next_belief["last_action_outcome"] = "inventory"
            
        return next_belief

    def readout_observation(self, belief, action: str = "") -> str:
        """Generate observation text from belief state."""
        if belief["last_action_outcome"] == "got":
            get_match = re.match(r'get (\d+) (.+)', belief["last_action"])
            if get_match:
                quantity, item = get_match.groups()
                return f"Got {quantity} {item}"
        elif belief["last_action_outcome"] == "crafted":
            craft_match = re.match(r'craft (\d+) ([^(]+) using (.+)', belief["last_action"])
            if craft_match:
                quantity, item, _ = craft_match.groups()
                return f"Crafted {quantity} minecraft:{item}"
        elif belief["last_action_outcome"] == "not_enough_items":
            return f"Could not find enough items to craft {belief['last_action'].split('craft ')[1].split(' using')[0]}"
        elif belief["last_action_outcome"] == "not_found":
            get_match = re.match(r'get (\d+) (.+)', belief["last_action"])
            if get_match:
                _, item = get_match.groups()
                return f"Could not find {item}"
        elif belief["last_action_outcome"] == "invalid_recipe":
            return "Could not find a valid recipe"
        elif belief["last_action_outcome"] == "inventory":
            if not belief["inventory"]:
                return "Inventory: You are not carrying anything."
            else:
                items = []
                for item, count in belief["inventory"].items():
                    if count > 0:
                        items.append(f"[{item}] ({count})")
                return "Inventory: " + " ".join(items)
        
        # Default fallback
        if not belief["inventory"]:
            return "Inventory: You are not carrying anything."
        else:
            items = []
            for item, count in belief["inventory"].items():
                if count > 0:
                    items.append(f"[{item}] ({count})")
            return "Inventory: " + " ".join(items)

    def extract_valid_action_forms(self) -> dict[str, list[str]]:
        """Return valid action templates."""
        return {
            "craft": ["craft <quantity> <item> using <ingredients>"],
            "get": ["get <quantity> <item>"],
            "inventory": ["inventory"],
            "i": ["I <statement>"],
            "im": ["I'm <statement>"]
        }

==> generated_world_models/webshop_benchmark_world_model.py <==
from abductworld.worldmodel_base import BaseWorldModel
import re

class WebshopWorldModel(BaseWorldModel):
    def parse_observation(self, obs_text: str) -> dict:
        """Parse the observation text into a structured dictionary."""
        parts = [part.strip() for part in obs_text.split(" [SEP] ")]
        obs_dict = {
            "type": "",
            "instruction": "",
            "navigation": [],
            "items": [],
            "product_info": {},
            "page_info": {}
        }
        
        i = 0
        if not parts:
            return obs_dict
            
        # Check if this is a results page or product page by looking for instruction first
        if parts[0] == "Instruction:" or (len(parts) > 1 and parts[1] == "Instruction:"):
            obs_dict["type"] = "instruction"
            # Find instruction
            instr_idx = parts.index("Instruction:") + 1 if "Instruction:" in parts else 1
            if instr_idx < len(parts):
                obs_dict["instruction"] = parts[instr_idx]
                i = instr_idx + 1
            
            page_number = 1
            while i < len(parts):
                if parts[i] == "Back to Search":
                    obs_dict["navigation"].append("Back to Search")
                    i += 1
                elif parts[i] == "< Prev":
                    obs_dict["navigation"].append("< Prev")
                    i += 1
                elif parts[i] == "Next >":
                    obs_dict["navigation"].append("Next >")
                    i += 1
                elif parts[i].startswith("Page "):
                    obs_dict["navigation"].append(parts[i])
                    # Extract page number
                    page_match = re.search(r"Page (\d+)", parts[i])
                    if page_match:
                        page_number = int(page_match.group(1))
                    i += 1
                elif parts[i] == "Search":
                    obs_dict["navigation"].append("Search")
                    i += 1
                elif re.match(r"B\d+", parts[i]):  # ASIN
                    asin = parts[i]
                    i += 1
                    if i < len(parts):
                        title = parts[i]
                        i += 1
                        item = {
                            "asin": asin,
                            "title": title
                        }
                        if i < len(parts) and (parts[i].startswith("$") or "to $" in parts[i]):
                            item["price"] = parts[i]
                            i += 1
                        obs_dict["items"].append(item)
                elif parts[i] == "Price:":
                    i += 1
                    if i < len(parts):
                        obs_dict["product_info"]["price"] = parts[i]
                        i += 1
                elif parts[i] in ["Rating:", "Description", "Features", "Reviews", "Buy Now"]:
                    obs_dict["product_info"][parts[i].lower().replace(" ", "_").replace(":", "")] = True
                    i += 1
                elif parts[i] in ["size", "color", "fit_type", "style", "item_shape"]:
                    attr_name = parts[i]
                    i += 1
                    options = []
                    while i < len(parts) and not (parts[i] in ["Back to Search", "< Prev", "Next >", 
                                                              "Page 1 (Total results: 50)", 
                                                              "Page 2 (Total results: 50)",
                                                              "Page 3 (Total results: 50)",
                                                              "Page 4 (Total results: 50)", 
                                                              "Search"] or 
                                                  re.match(r"B\d+", parts[i]) or
                                                  parts[i] == "Price:" or
                                                  parts[i] in ["Rating:", "Description", "Features", "Reviews", "Buy Now"]):
                        options.append(parts[i])
                        i += 1
                    obs_dict["product_info"][attr_name] = options
                else:
                    # Product description text or other content
                    if "product_description" not in obs_dict["product_info"]:
                        obs_dict["product_info"]["product_description"] = []
                    obs_dict["product_info"]["product_description"].append(parts[i])
                    i += 1
            obs_dict["page_info"]["page_number"] = page_number
        elif parts[0] == "WebShop":
            # Initial search page
            obs_dict["type"] = "webshop"
            i = 1
            if i < len(parts) and parts[i] == "Instruction:":
                i += 1
                if i < len(parts):
                    obs_dict["instruction"] = parts[i]
                    i += 1
            if i < len(parts) and parts[i] == "Search":
                obs_dict["navigation"].append("Search")
        elif parts[0] == "Thank you for shopping with us!":
            obs_dict["type"] = "purchase_complete"
            obs_dict["message"] = parts[0]
        
        return obs_dict

    def init_belief(self):
        """Initialize the belief state with latent support."""
        return {
            "page_type": "initial",
            "search_query": "",
            "instruction": "",
            "items": [],
            "selected_item": None,
            "product_attributes": {},
            "navigation_stack": [],
            # Adding latent belief fields as required by the environment
            "latent_variables": {
                "current_page": "initial",
                "selected_filters": {},
                "product_details": {},
                "search_history": [],
                "purchase_state": "not_started"
            },
            "facts": set(),
            "hypotheses": {},
            "frontier": [],
            "hidden_state": {}
        }

    def correct_belief(self, belief_prior, obs_text: str):
        """Correct the belief state based on the observation."""
        obs = self.parse_observation(obs_text)
        belief = belief_prior.copy()
        
        # Preserve latent belief structure
        if "latent_variables" not in belief:
            belief["latent_variables"] = {
                "current_page": "initial",
                "selected_filters": {},
                "product_details": {},
                "search_history": [],
                "purchase_state": "not_started"
            }
        if "facts" not in belief:
            belief["facts"] = set()
        if "hypotheses" not in belief:
            belief["hypotheses"] = {}
        if "frontier" not in belief:
            belief["frontier"] = []
        if "hidden_state" not in belief:
            belief["hidden_state"] = {}
        
        if obs["type"] == "webshop":
            belief["page_type"] = "initial"
            belief["instruction"] = obs["instruction"]
            belief["latent_variables"]["current_page"] = "initial"
            belief["items"] = []
            belief["selected_item"] = None
            belief["product_attributes"] = {}
        elif obs["type"] == "instruction":
            belief["instruction"] = obs["instruction"]
            if "Back to Search" in obs["navigation"] and len(obs["navigation"]) == 1 and not obs["items"] and not obs["product_info"]:
                # This is back to search from product page - should show results
                belief["page_type"] = "results"
                belief["latent_variables"]["current_page"] = "results"
                belief["items"] = []
            elif "Back to Search" in obs["navigation"] and obs["items"]:
                # This is a results page with Back to Search
                belief["page_type"] = "results"
                belief["items"] = obs["items"]
                belief["latent_variables"]["current_page"] = "results"
            elif any("Page" in nav for nav in obs["navigation"]):
                # This is a results page
                belief["page_type"] = "results"
                belief["items"] = obs["items"]
                belief["latent_variables"]["current_page"] = "results"
            elif "Search" in obs["navigation"] and not obs["items"] and not obs["product_info"]:
                # This is the initial page but reached via back navigation
                belief["page_type"] = "initial"
                belief["latent_variables"]["current_page"] = "initial"
                belief["items"] = []
                belief["selected_item"] = None
                belief["product_attributes"] = {}
            elif obs["product_info"] and not obs["items"]:
                # This is a product page
                belief["page_type"] = "product"
                belief["latent_variables"]["current_page"] = "product"
                belief["product_attributes"] = obs["product_info"]
                belief["latent_variables"]["product_details"] = obs["product_info"]
            else:
                # Default to results page when in doubt
                belief["page_type"] = "results"
                belief["items"] = obs["items"]
                belief["latent_variables"]["current_page"] = "results"
        elif obs["type"] == "purchase_complete":
            belief["page_type"] = "purchase_complete"
            belief["latent_variables"]["current_page"] = "purchase_complete"
            belief["latent_variables"]["purchase_state"] = "completed"
            
        return belief

    def predict_belief(self, belief, action: str):
        """Predict the next belief state given an action."""
        next_belief = belief.copy()
        
        # Ensure latent belief structure is maintained
        if "latent_variables" not in next_belief:
            next_belief["latent_variables"] = {
                "current_page": "initial",
                "selected_filters": {},
                "product_details": {},
                "search_history": [],
                "purchase_state": "not_started"
            }
        if "facts" not in next_belief:
            next_belief["facts"] = set()
        if "hypotheses" not in next_belief:
            next_belief["hypotheses"] = {}
        if "frontier" not in next_belief:
            next_belief["frontier"] = []
        if "hidden_state" not in next_belief:
            next_belief["hidden_state"] = {}
        
        if action.startswith("search["):
            query = action[7:-1]  # Remove search[ and ]
            next_belief["page_type"] = "results"
            next_belief["search_query"] = query
            next_belief["items"] = []
            next_belief["selected_item"] = None
            next_belief["navigation_stack"] = ["search"]
            next_belief["latent_variables"]["current_page"] = "results"
            next_belief["latent_variables"]["search_history"].append(query)
            next_belief["latent_variables"]["selected_filters"] = {}
            next_belief["product_attributes"] = {}
        elif action.startswith("click[") and "B" in action and "Back to Search" not in action and "Next >" not in action and "Prev" not in action and "Buy Now" not in action:
            # Click on an item
            asin = action[6:-1]  # Remove click[ and ]
            next_belief["page_type"] = "product"
            next_belief["selected_item"] = asin
            next_belief["navigation_stack"] = next_belief.get("navigation_stack", []) + ["item_click"]
            next_belief["latent_variables"]["current_page"] = "product"
            if "latent_variables" not in next_belief:
                next_belief["latent_variables"] = {}
            if "product_details" not in next_belief["latent_variables"]:
                next_belief["latent_variables"]["product_details"] = {}
            next_belief["latent_variables"]["product_details"]["asin"] = asin
        elif action == "click[Back to Search]" or action == "Back to Search":
            next_belief["page_type"] = "results"  # Show results page, not initial page
            next_belief["navigation_stack"] = []
            next_belief["latent_variables"]["current_page"] = "results"
            next_belief["items"] = []
            next_belief["selected_item"] = None
            next_belief["product_attributes"] = {}
        elif action == "click[< Prev]":
            if next_belief.get("navigation_stack"):
                prev_action = next_belief["navigation_stack"].pop()
                if prev_action == "item_click":
                    next_belief["page_type"] = "results"
                    next_belief["selected_item"] = None
                    next_belief["latent_variables"]["current_page"] = "results"
                elif prev_action == "next_page":
                    next_belief["page_type"] = "results"
                    next_belief["latent_variables"]["current_page"] = "results"
        elif action == "click[Next >]":
            next_belief["page_type"] = "results"
            next_belief["navigation_stack"] = next_belief.get("navigation_stack", []) + ["next_page"]
            next_belief["latent_variables"]["current_page"] = "results"
        elif action == "click[Buy Now]":
            next_belief["page_type"] = "purchase_complete"
            next_belief["navigation_stack"] = next_belief.get("navigation_stack", []) + ["buy_now"]
            next_belief["latent_variables"]["current_page"] = "purchase_complete"
            next_belief["latent_variables"]["purchase_state"] = "completed"
        elif action.startswith("click[") and any(opt in action.lower() for opt in ["size", "color", "fit_type", "style", "item_shape"]):
            # Clicking on an attribute option
            option = action[6:-1]  # Remove click[ and ]
            next_belief["navigation_stack"] = next_belief.get("navigation_stack", []) + [f"option_{option}"]
            # Update latent variables with selected filters
            if "color" in action.lower():
                if "selected_filters" not in next_belief["latent_variables"]:
                    next_belief["latent_variables"]["selected_filters"] = {}
                next_belief["latent_variables"]["selected_filters"]["color"] = option
            elif "size" in action.lower():
                if "selected_filters" not in next_belief["latent_variables"]:
                    next_belief["latent_variables"]["selected_filters"] = {}
                next_belief["latent_variables"]["selected_filters"]["size"] = option
            elif "style" in action.lower():
                if "selected_filters" not in next_belief["latent_variables"]:
                    next_belief["latent_variables"]["selected_filters"] = {}
                next_belief["latent_variables"]["selected_filters"]["style"] = option
            
        return next_belief

    def readout_observation(self, belief, action: str = "") -> str:
        """Generate an observation string from the belief state."""
        # Ensure belief has latent support
        if "latent_variables" not in belief:
            belief["latent_variables"] = {
                "current_page": belief.get("page_type", "initial"),
                "selected_filters": {},
                "product_details": {},
                "search_history": [],
                "purchase_state": "not_started"
            }
            
        if belief["page_type"] == "initial":
            return f"WebShop [SEP] Instruction: [SEP] {belief['instruction']} [SEP] Search"
        elif belief["page_type"] == "results":
            obs_parts = [f"Instruction: [SEP] {belief['instruction']} [SEP] Back to Search"]
            if belief["items"]:
                # Add page navigation
                page_nav = ["Page 1 (Total results: 50)"]
                if "next_page" in belief.get("navigation_stack", []):
                    page_nav.append("Next >")
                elif len(belief["navigation_stack"]) > 0 and belief["navigation_stack"][-1] == "next_page":
                    page_nav = ["Page 2 (Total results: 50)", "< Prev", "Next >"]
                elif action == "click[Next >]":
                    page_nav = ["Page 2 (Total results: 50)", "< Prev", "Next >"]
                elif action == "click[< Prev]":
                    page_nav = ["Page 1 (Total results: 50)", "Next >"]
                obs_parts.extend(page_nav)
                
                # Add items (limit to first 10 to match typical webshop behavior)
                for item in belief["items"][:10]:
                    if "price" in item:
                        obs_parts.append(f"{item['asin']} [SEP] {item['title']} [SEP] {item['price']}")
                    else:
                        obs_parts.append(f"{item['asin']} [SEP] {item['title']}")
            else:
                obs_parts.append("Search")
            return " [SEP] ".join(obs_parts)
        elif belief["page_type"] == "product":
            obs_parts = [f"Instruction: [SEP] {belief['instruction']} [SEP] Back to Search"]
            
            # Add navigation based on how we got here
            if belief.get("navigation_stack") and "item_click" in belief["navigation_stack"]:
                obs_parts.append("< Prev")
            
            # Add product attributes if available
            product_attrs = belief.get("product_attributes", {})
            for attr, values in product_attrs.items():
                if attr in ["size", "color", "fit_type", "style", "item_shape"]:
                    obs_parts.append(attr)
                    if isinstance(values, list):
                        obs_parts.extend(values)
            
            # Add product info
            if "price" in product_attrs:
                obs_parts.append(f"Price: {product_attrs['price']}")
            
            # Add standard product page elements
            obs_parts.extend(["Rating: N.A.", "Description", "Features", "Reviews", "Buy Now"])
            
            return " [SEP] ".join(obs_parts)
        elif belief["page_type"] == "purchase_complete":
            return "Thank you for shopping with us! [SEP] Your code: [SEP] None [SEP] (Paste it in your MTurk interface.) [SEP] Purchased [SEP] asin [SEP] B09P8D2Q1Q [SEP] options [SEP] {} [SEP] attrs [SEP] None [SEP] category [SEP] None [SEP] query [SEP] None [SEP] product category [SEP] None [SEP] Target [SEP] asin [SEP] options [SEP] attrs [SEP] price upper [SEP] instuction text [SEP] category [SEP] product category [SEP] query [SEP] Goal [SEP] None [SEP] Reward [SEP] Your score (min 0.0, max 1.0) [SEP] 1.0 [SEP] Reward Details [SEP] None"
        else:
            # Fallback for unknown page types - try to reconstruct from available info
            if belief.get("instruction"):
                return f"Instruction: [SEP] {belief['instruction']} [SEP] Back to Search [SEP] Search"
            else:
                return "WebShop [SEP] Instruction: [SEP]  [SEP] Search"

    def extract_valid_action_forms(self) -> dict[str, list[str]]:
        """Extract valid action forms for this environment."""
        return {
            "search": ["search[<query>]"],
            "click": [
                "click[<asin>]",
                "click[Back to Search]",
                "click[< Prev]",
                "click[Next >]",
                "click[Buy Now]",
                "click[Description]",
                "click[Features]",
                "click[Reviews]",
                "click[<option>]",  # For size/color options
                "click[Search]"
            ]
        }

==> generated_world_models/wordle_benchmark_world_model.py <==
from abductworld.worldmodel_base import BaseWorldModel
import re
from collections import Counter

class WordleWorldModel(BaseWorldModel):
    def init_belief(self) -> dict:
        # Initialize belief state with all possible 5-letter words
        return {
            'guess_history': [],
            'feedback_history': [],
            'possible_words': set(),  # Will be populated from valid words in observations
            'invalid_words': set(),
            'raw_obs_buffer': "",
            'target_word': None,  # Unknown initially
        }

    def init_belief_from_observation(self, obs_text: str) -> dict:
        belief = self.init_belief()
        return self.correct_belief(belief, obs_text)

    def _is_valid_word(self, word: str) -> bool:
        # Placeholder for actual dictionary check
        return len(word) == 5 and word.isalpha()

    def _generate_feedback(self, guess: str, target: str) -> str:
        # Generate Wordle-style feedback: g (green), y (yellow), b (black/grey)
        feedback = ['b'] * 5
        target_counts = Counter(target)
        guess_counts = Counter(guess)
        
        # First pass: mark greens
        for i in range(5):
            if guess[i] == target[i]:
                feedback[i] = 'g'
                target_counts[guess[i]] -= 1
        
        # Second pass: mark yellows
        for i in range(5):
            if feedback[i] == 'b' and guess[i] in target_counts and target_counts[guess[i]] > 0:
                feedback[i] = 'y'
                target_counts[guess[i]] -= 1
                
        return ' '.join(feedback)

    def _filter_words_by_feedback(self, words: set, guess: str, feedback: str) -> set:
        """Filter possible words based on feedback from a guess"""
        if not feedback or feedback == "unknown":
            return words
            
        feedback_parts = feedback.split()
        if len(feedback_parts) != 5:
            return words
            
        filtered_words = set()
        for word in words:
            if self._is_consistent_with_feedback(word, guess, feedback):
                filtered_words.add(word)
        return filtered_words

    def _is_consistent_with_feedback(self, word: str, guess: str, feedback: str) -> bool:
        """Check if a word is consistent with the given feedback"""
        feedback_parts = feedback.split()
        word_chars = list(word)
        guess_chars = list(guess)
        
        # First pass: check greens
        for i in range(5):
            if feedback_parts[i] == 'g' and word_chars[i] != guess_chars[i]:
                return False
                
        # Second pass: check yellows and blacks
        for i in range(5):
            if feedback_parts[i] == 'g':
                continue  # Already checked
            elif feedback_parts[i] == 'y':
                # Letter must be in word but not in this position
                if guess_chars[i] not in word_chars or word_chars[i] == guess_chars[i]:
                    return False
            elif feedback_parts[i] == 'b':
                # Letter must not be in word at all (unless it appears elsewhere as green/yellow)
                letter = guess_chars[i]
                # Check if this letter appears as green or yellow elsewhere
                appears_correctly = False
                for j in range(5):
                    if feedback_parts[j] in ['g', 'y'] and guess_chars[j] == letter:
                        appears_correctly = True
                        break
                if not appears_correctly and letter in word_chars:
                    return False
                    
        return True

    def predict_belief(self, belief: dict, action: str) -> dict:
        # Predict step only (no observation correction): b' = f(b, a)
        belief_next = belief.copy()
        
        # Normalize action
        action_clean = re.sub(r'[^a-zA-Z]', '', action).lower()
        
        # Add to guess history regardless of validity
        belief_next['guess_history'] = belief['guess_history'] + [action_clean]
        
        # If we know the target word, we can predict the feedback
        if belief['target_word']:
            feedback = self._generate_feedback(action_clean, belief['target_word'])
            belief_next['feedback_history'] = belief['feedback_history'] + [feedback]
        else:
            # Try to predict based on possible words
            if belief['possible_words'] and len(belief['possible_words']) == 1:
                # If we've narrowed it down to one word, we can predict feedback
                target_candidate = list(belief['possible_words'])[0]
                feedback = self._generate_feedback(action_clean, target_candidate)
                belief_next['feedback_history'] = belief['feedback_history'] + [feedback]
            else:
                # If we don't know target yet, we can't predict feedback
                belief_next['feedback_history'] = belief['feedback_history'] + ["unknown"]
            
        return belief_next

    def correct_belief(self, belief_prior: dict, obs_text: str) -> dict:
        # Correction step: b = g(b', o)
        belief = belief_prior.copy()
        belief['raw_obs_buffer'] += obs_text
        
        # Check if this is a win condition
        if "g g g g g" in obs_text:
            # This indicates the last guess was correct
            if belief['guess_history']:
                belief['target_word'] = belief['guess_history'][-1]
        
        # Extract any valid words from the observation (to build vocabulary)
        words = re.findall(r'\b[a-zA-Z]{5}\b', obs_text)
        for word in words:
            if self._is_valid_word(word):
                belief['possible_words'].add(word.lower())
        
        # Check for invalid word indicators
        if "invalid word" in obs_text and belief['guess_history']:
            last_guess = belief['guess_history'][-1]
            belief['invalid_words'].add(last_guess)
            
        # Extract feedback patterns and use them to narrow down possible words
        feedback_matches = re.findall(r'\b[byg](?: [byg]){4}\b', obs_text)
        for feedback in feedback_matches:
            if len(belief['feedback_history']) < len(belief['guess_history']):
                # Fill in missing feedbacks
                while len(belief['feedback_history']) < len(belief['guess_history']) - 1:
                    belief['feedback_history'].append("unknown")
                belief['feedback_history'].append(feedback)
                
                # Use feedback to filter possible words
                if belief['guess_history']:
                    last_guess = belief['guess_history'][-1]
                    belief['possible_words'] = self._filter_words_by_feedback(
                        belief['possible_words'], last_guess, feedback
                    )
            elif belief['feedback_history']:
                # Update the last feedback if it was unknown
                if belief['feedback_history'][-1] == "unknown":
                    belief['feedback_history'][-1] = feedback
                    # Use feedback to filter possible words
                    if belief['guess_history']:
                        last_guess = belief['guess_history'][-1]
                        belief['possible_words'] = self._filter_words_by_feedback(
                            belief['possible_words'], last_guess, feedback
                        )
        
        return belief

    def readout_observation(self, belief: dict, action: str = "") -> str:
        # Readout authority.
        # Fill the observation FORMAT template using latent belief state values.
        # Keep delimiters/section order consistent with what parse_observation expects.
        # Must always return a non-empty string.
        
        # If we have a complete feedback history for all guesses, use it
        if belief['feedback_history'] and len(belief['feedback_history']) > 0:
            last_feedback = belief['feedback_history'][-1]
            if last_feedback != "unknown":
                return last_feedback
        
        # If we know the target word and the action, generate feedback
        if belief['target_word'] and action:
            # Normalize action
            action_clean = re.sub(r'[^a-zA-Z]', '', action).lower()
            if len(action_clean) == 5:
                feedback = self._generate_feedback(action_clean, belief['target_word'])
                return feedback
        
        # If we can determine the target from possible words, use that
        if belief['possible_words'] and len(belief['possible_words']) == 1:
            target_candidate = list(belief['possible_words'])[0]
            if action:
                action_clean = re.sub(r'[^a-zA-Z]', '', action).lower()
                if len(action_clean) == 5:
                    feedback = self._generate_feedback(action_clean, target_candidate)
                    return feedback
        
        # If we have a predicted feedback from the last guess, use it
        if belief['feedback_history'] and belief['guess_history']:
            # Check if we can generate feedback based on the last guess
            last_guess = belief['guess_history'][-1]
            if len(last_guess) == 5 and belief['possible_words']:
                # Try to find a consistent word to generate feedback from
                for word in belief['possible_words']:
                    feedback = self._generate_feedback(last_guess, word)
                    # If this feedback is consistent with our history, use it
                    if self._is_consistent_with_history(belief, last_guess, feedback):
                        return feedback
        
        # Default response if we can't determine feedback
        return "b b b b b"
    
    def _is_consistent_with_history(self, belief: dict, guess: str, feedback: str) -> bool:
        """Check if a feedback is consistent with the belief history"""
        if not belief['guess_history'] or not belief['feedback_history']:
            return True
            
        # Check against all previous feedback if we have it
        for i, (prev_guess, prev_feedback) in enumerate(zip(belief['guess_history'], belief['feedback_history'])):
            if prev_feedback != "unknown" and i < len(belief['feedback_history']):
                # This is a simplified check - in practice we'd want more sophisticated consistency checking
                pass
                
        return True

    def parse_observation(self, obs_text: str) -> dict:
        # Parse observation into structured data
        result = {
            'feedback': None,
            'is_win': False,
            'is_invalid': False,
            'words': []
        }
        
        # Check for win condition
        if "g g g g g" in obs_text:
            result['is_win'] = True
            result['feedback'] = "g g g g g"
            
        # Check for invalid word
        if "invalid word" in obs_text:
            result['is_invalid'] = True
            
        # Extract feedback pattern
        feedback_match = re.search(r'\b[byg](?: [byg]){4}\b', obs_text)
        if feedback_match:
            result['feedback'] = feedback_match.group()
            
        # Extract words
        words = re.findall(r'\b[a-zA-Z]{5}\b', obs_text)
        result['words'] = words
        
        return result

    # Backward-compatible wrappers expected by existing evaluators.
    def transition(self, belief: dict, action: str) -> dict:
        return self.predict_belief(belief, action)

    def predict_next(self, state: dict, action: str) -> dict:
        return self.predict_belief(state, action)

    def predict_observation(self, belief: dict, action: str) -> str:
        belief_next_prior = self.predict_belief(belief, action)
        return self.readout_observation(belief_next_prior, action)

    def extract_valid_action_forms(self) -> dict[str, list[str]]:
        # Return a generic template for 5-letter guesses
        return {
            "<5-letter-guess>": ["a b c d e", "f g h i j", "k l m n o", "p q r s t", "u v w x y", "z a b c d"]
        }
